Resolving 3 Exotic Hyperbolic-Umbilic Lensing Configurations in the "Cosmic Mantis": An Exploration of RXJ0437.1+0043 with JWST

We present an updated strong lensing model for the galaxy cluster RXJ0437.1+0043 (z=0.285) using new JWST NIRCam imaging in four pass-bands. The cluster field notably displays at least three separate gravitationally lensed galaxies in hyperbolic-umbilic (H-U) configurations, which in the JWST imaging show exquisitely resolved stellar clumps at scales as small as 0.04''. We identify 13 new systems of multiply-imaged lensed galaxies and determine the redshifts for two sources based on archival spectroscopic observations. We also identify over 50 individually resolved substructure clumps in the multiple images of eight galaxies and add them into the lens model, for a total of 275 positional lensing constraints between all 26 lensed sources used in the model. We investigate the impact of different modeling choices on our results. In the final lens model, we reproduce the observed multiple images with a precision of 0.23'' , and achieve 0.13'' specifically for the H-U systems. We estimate a total enclosed mass in the cluster's strong lensing regime of M(<110 kpc) ~ 8.2 x 10^13 Msun, reconstruct the source images of the most highly magnified galaxies, and measure time delays in the most magnified, morphologically detailed systems. The isotropic lensing effect from the H-U configurations enables future detailed studies of the properties of their source galaxies, and the number and spatial density of additional constraints improve the model's ability to detect dark matter substructures within the cluster core.

==> anc/Table1_MultipleImages.dat <==
Title: Resolving 3 Exotic Hyperbolic-Umbilic Lensing Configurations in the ‘Cosmic Mantis’: An Exploration of RXJ0437.1+0043 with JWST
Authors: Cerny et al.
Table: 1
================================================================================
Byte-by-byte Description of file: Table1_MultipleImages.dat
--------------------------------------------------------------------------------
   Bytes Format Units  Label         Explanations
--------------------------------------------------------------------------------
   1-  5 A5     ---      ID            Label of arc. If marked with a 'c', this arc is not used in the final lens model
   7- 16 F10.7  arcsec   R.A.[J2000]   Right ascension coordinate
  18- 26 F9.7   arcsec   Decl.[J2000]  Declension coordinate
  28- 33 F6.4   ---      z             Redshift of arc, either spectroscopic or model-predicted from the best-fit lens model
  35- 38 F4.2   ---      zupper        If the redshift is spectroscopic, this column = 0.0. Otherwise, this is the 68% confidence interval upper bound on the error of the model-predicted redshift
  40- 43 F4.2   ---      zlower        If the redshift is spectroscopic, this column = 0.0. Otherwise, this is the 68% confidence interval lower bound on the error of the model-predicted redshift
--------------------------------------------------------------------------------
101.1 69.2875400 0.7330445 2.9732 0.00 0.00 
101.2 69.2864037 0.7323356 2.9732 0.00 0.00 
101.3 69.2876446 0.7302731 2.9732 0.00 0.00 
101.4 69.2883279 0.7309573 2.9732 0.00 0.00 
102.1 69.2875367 0.7329962 2.9732 0.00 0.00 
102.2 69.2864267 0.7322834 2.9732 0.00 0.00 
102.3 69.2876133 0.7302965 2.9732 0.00 0.00 
102.4 69.2883075 0.7309837 2.9732 0.00 0.00 
103.1 69.2875888 0.7330362 2.9732 0.00 0.00 
103.2 69.2863729 0.7322770 2.9732 0.00 0.00 
103.3 69.2876029 0.7302495 2.9732 0.00 0.00 
103.4 69.2883342 0.7309898 2.9732 0.00 0.00 
104.1 69.2875950 0.7329976 2.9732 0.00 0.00 
104.2 69.2863862 0.7322223 2.9732 0.00 0.00 
104.3 69.2875621 0.7302492 2.9732 0.00 0.00 
104.4 69.2883208 0.7310337 2.9732 0.00 0.00 
104.5 69.2977755 0.7292629 2.9732 0.00 0.00 
105.1 69.2875729 0.7329137 2.9732 0.00 0.00 
105.2 69.2864408 0.7321609 2.9732 0.00 0.00 
105.3 69.2875179 0.7303020 2.9732 0.00 0.00 
105.4 69.2882862 0.7310798 2.9732 0.00 0.00 
105.5 69.2977945 0.7292396 2.9732 0.00 0.00 
106.1 69.2875758 0.7328626 2.9732 0.00 0.00 
106.2 69.2864662 0.7321076 2.9732 0.00 0.00 
106.3 69.2874808 0.7303292 2.9732 0.00 0.00 
106.4 69.2882604 0.7311159 2.9732 0.00 0.00 
106.5 69.2978042 0.7292192 2.9732 0.00 0.00 
107.1 69.2876288 0.7329098 2.9732 0.00 0.00 
107.2 69.2864025 0.7320926 2.9732 0.00 0.00 
107.3 69.2874733 0.7302678 2.9732 0.00 0.00 
107.4 69.2883058 0.7311253 2.9732 0.00 0.00 
107.5 69.2977860 0.7292186 2.9732 0.00 0.00 
108.1 69.2876150 0.7328812 2.9732 0.00 0.00 
108.2 69.2864317 0.7320790 2.9732 0.00 0.00 
108.3 69.2874625 0.7302931 2.9732 0.00 0.00 
108.4 69.2882808 0.7311431 2.9732 0.00 0.00 
109.1 69.2876583 0.7328715 2.9732 0.00 0.00 
109.2 69.2864029 0.7320028 2.9732 0.00 0.00 
109.3 69.2874133 0.7302698 2.9732 0.00 0.00 
109.4 69.2882899 0.7311977 2.9732 0.00 0.00 
110.1 69.2876079 0.7327909 2.9732 0.00 0.00 
110.2 69.2864862 0.7319895 2.9732 0.00 0.00 
110.3 69.2874083 0.7303587 2.9732 0.00 0.00 
110.4 69.2882408 0.7312062 2.9732 0.00 0.00 
111.1 69.2875575 0.7327165 2.9732 0.00 0.00 
111.2 69.2865592 0.7319837 2.9732 0.00 0.00 
111.3 69.2873992 0.7304437 2.9732 0.00 0.00 
111.4 69.2881875 0.7312370 2.9732 0.00 0.00 
112.1 69.2876579 0.7328006 2.9732 0.00 0.00 
112.2 69.2864396 0.7319534 2.9732 0.00 0.00 
112.3 69.2873754 0.7303115 2.9732 0.00 0.00 
112.4 69.2882837 0.7312395 2.9732 0.00 0.00 
113.1 69.2876267 0.7327548 2.9732 0.00 0.00 
113.2 69.2864896 0.7319353 2.9732 0.00 0.00 
113.3 69.2873658 0.7303756 2.9732 0.00 0.00 
113.4 69.2882404 0.7312487 2.9732 0.00 0.00 
113.5 69.2978154 0.7291654 2.9732 0.00 0.00 
114.1 69.2878171 0.7329520 2.9732 0.00 0.00 
114.2 69.2862338 0.7318942 2.9732 0.00 0.00 
114.3 69.2873404 0.7301084 2.9732 0.00 0.00 
114.4 69.2884046 0.7312576 2.9732 0.00 0.00 
115.1 69.2875900 0.7326465 2.9732 0.00 0.00 
115.2 69.2865700 0.7318798 2.9732 0.00 0.00 
115.3 69.2873342 0.7304695 2.9732 0.00 0.00 
115.4 69.2881683 0.7313037 2.9732 0.00 0.00 
116.1 69.2877025 0.7327306 2.9732 0.00 0.00 
116.2 69.2864454 0.7318073 2.9732 0.00 0.00 
116.3 69.2872822 0.7303435 2.9732 0.00 0.00 
116.4 69.2882542 0.7313303 2.9732 0.00 0.00 
116.5 69.2978061 0.7291336 2.9732 0.00 0.00 
117.1 69.2877396 0.7327712 2.9732 0.00 0.00 
117.2 69.2863933 0.7317956 2.9732 0.00 0.00 
117.3 69.2872721 0.7302895 2.9732 0.00 0.00 
117.4 69.2882900 0.7313348 2.9732 0.00 0.00 
117.5 69.2977898 0.7291333 2.9732 0.00 0.00 
118.1 69.2877871 0.7327659 2.9732 0.00 0.00 
118.2 69.2863571 0.7317584 2.9732 0.00 0.00 
118.3 69.2872458 0.7302531 2.9732 0.00 0.00 
118.4 69.2883158 0.7313509 2.9732 0.00 0.00 
118.5 69.2977801 0.7291151 2.9732 0.00 0.00 
119.1 69.2877892 0.7327298 2.9732 0.00 0.00 
119.2 69.2863750 0.7317126 2.9732 0.00 0.00 
119.3 69.2872117 0.7302801 2.9732 0.00 0.00 
119.4 69.2883025 0.7313851 2.9732 0.00 0.00 
119.5 69.2977860 0.7291026 2.9732 0.00 0.00 
120.1 69.2877379 0.7326526 2.9732 0.00 0.00 
120.2 69.2864654 0.7317051 2.9732 0.00 0.00 
120.3 69.2872163 0.7303867 2.9732 0.00 0.00 
120.4 69.2882279 0.7314037 2.9732 0.00 0.00 
120.5 69.2978124 0.7290990 2.9732 0.00 0.00 
121.1 69.2877638 0.7326342 2.9732 0.00 0.00 
121.2 69.2864558 0.7316551 2.9732 0.00 0.00 
121.3 69.2871867 0.7303820 2.9732 0.00 0.00 
121.4 69.2882325 0.7314373 2.9732 0.00 0.00 
121.5 69.2978097 0.7290857 2.9732 0.00 0.00 
122.1 69.2878571 0.7326534 2.9732 0.00 0.00 
122.2 69.2863642 0.7315440 2.9732 0.00 0.00 
122.3 69.2871108 0.7302998 2.9732 0.00 0.00 
122.4 69.2882867 0.7314956 2.9732 0.00 0.00 
122.5 69.2977815 0.7290598 2.9732 0.00 0.00 
123.1 69.2879146 0.7325942 2.9732 0.00 0.00 
123.2 69.2863808 0.7314459 2.9732 0.00 0.00 
123.3 69.2870263 0.7303206 2.9732 0.00 0.00 
123.4 69.2882658 0.7315803 2.9732 0.00 0.00 
123.5 69.2977753 0.7290255 2.9732 0.00 0.00 
124.1 69.2880317 0.7326034 2.9732 0.00 0.00 
124.2 69.2862800 0.7313065 2.9732 0.00 0.00 
124.3 69.2869542 0.7302242 2.9732 0.00 0.00 
124.4 69.2883383 0.7316384 2.9732 0.00 0.00 
201.1 69.2921413 0.7315762 1.9722 0.00 0.00 
201.2 69.2908045 0.7305250 1.9722 0.00 0.00 
201.3 69.2909925 0.7295742 1.9722 0.00 0.00 
201.4 69.2925671 0.7305567 1.9722 0.00 0.00 
202.1 69.2920308 0.7315009 1.9722 0.00 0.00 
202.2 69.2908504 0.7306095 1.9722 0.00 0.00 
202.3 69.2911304 0.7295528 1.9722 0.00 0.00 
202.4 69.2924658 0.7304031 1.9722 0.00 0.00 
202.5 69.2821832 0.7329847 1.9722 0.00 0.00 
203.1 69.2920308 0.7314512 1.9722 0.00 0.00 
203.2 69.2908812 0.7306003 1.9722 0.00 0.00 
203.3 69.2911550 0.7295934 1.9722 0.00 0.00 
203.4 69.2924242 0.7304234 1.9722 0.00 0.00 
203.5 69.2821522 0.7330051 1.9722 0.00 0.00 
204.1 69.2920254 0.7313978 1.9722 0.00 0.00 
204.2 69.2909104 0.7305898 1.9722 0.00 0.00 
204.3 69.2911796 0.7296334 1.9722 0.00 0.00 
204.4 69.2923829 0.7304320 1.9722 0.00 0.00 
204.5 69.2821188 0.7330260 1.9722 0.00 0.00 
205.1 69.2922704 0.7313195 1.9722 0.00 0.00 
205.2 69.2908529 0.7303142 1.9722 0.00 0.00 
205.3 69.2909704 0.7298159 1.9722 0.00 0.00 
205.4 69.2924754 0.7308059 1.9722 0.00 0.00 
206.1 69.2921617 0.7311503 1.9722 0.00 0.00 
206.2 69.2909637 0.7303840 1.9722 0.00 0.00 
206.3 69.2911133 0.7298731 1.9722 0.00 0.00 
206.4 69.2923138 0.7307098 1.9722 0.00 0.00 
207.1 69.2922379 0.7311031 1.9722 0.00 0.00 
207.2 69.2909588 0.7302540 1.9722 0.00 0.00 
207.3 69.2910392 0.7299851 1.9722 0.00 0.00 
207.4 69.2923392 0.7308103 1.9722 0.00 0.00 
208.1 69.2922658 0.7310440 1.9722 0.00 0.00 
208.2 69.2909679 0.7301978 1.9722 0.00 0.00 
208.3 69.2910058 0.7300323 1.9722 0.00 0.00 
208.4 69.2923258 0.7308692 1.9722 0.00 0.00 
3.1   69.2894500 0.7247367 5.2400 0.00 0.00 
3.2   69.2922329 0.7248853 5.2400 0.00 0.00 
3.3   69.2821151 0.7289347 5.2400 0.00 0.00 
31.1  69.2896612 0.7247298 5.2400 0.00 0.00 
31.2  69.2920617 0.7248687 5.2400 0.00 0.00 
31.3  69.2820763 0.7289706 5.2400 0.00 0.00 
32.1  69.2898303 0.7247422 5.2400 0.00 0.00 
32.2  69.2919102 0.7248751 5.2400 0.00 0.00 
32.3  69.2820408 0.7290100 5.2400 0.00 0.00 
4.1   69.2898257 0.7332571 5.3151 0.00 0.00 
4.2   69.2834581 0.7314339 5.3151 0.00 0.00 
4.3   69.2878876 0.7273693 5.3151 0.00 0.00 
4.4   69.2962253 0.7282100 5.3151 0.00 0.00 
501.1 69.2914312 0.7310537 3.5296 0.00 0.00 
501.2 69.2916650 0.7312201 3.5296 0.00 0.00 
501.3 69.2811240 0.7331590 3.5296 0.00 0.00 
502.1 69.2914588 0.7308956 3.5296 0.00 0.00 
502.2 69.2917813 0.7311009 3.5296 0.00 0.00 
502.3 69.2811000 0.7332257 3.5296 0.00 0.00 
503.1 69.2914942 0.7308978 3.5296 0.00 0.00 
503.2 69.2917646 0.7310712 3.5296 0.00 0.00 
503.3 69.2810955 0.7332297 3.5296 0.00 0.00 
504.1 69.2915537 0.7308617 3.5296 0.00 0.00 
504.2 69.2917467 0.7309806 3.5296 0.00 0.00 
504.3 69.2810837 0.7332505 3.5296 0.00 0.00 
505.1 69.2914971 0.7308212 3.5296 0.00 0.00 
505.2 69.2918350 0.7310267 3.5296 0.00 0.00 
505.3 69.2810888 0.7332570 3.5296 0.00 0.00 
506.1 69.2915700 0.7308140 3.5296 0.00 0.00 
506.2 69.2917721 0.7309445 3.5296 0.00 0.00 
506.3 69.2810785 0.7332663 3.5296 0.00 0.00 
507.1 69.2915154 0.7307756 3.5296 0.00 0.00 
507.2 69.2918479 0.7309801 3.5296 0.00 0.00 
507.3 69.2810832 0.7332718 3.5296 0.00 0.00 
508.1 69.2916096 0.7308015 3.5296 0.00 0.00 
508.2 69.2917650 0.7309020 3.5296 0.00 0.00 
508.3 69.2810739 0.7332754 3.5296 0.00 0.00 
509.1 69.2916621 0.7307378 3.5296 0.00 0.00 
509.2 69.2917883 0.7308106 3.5296 0.00 0.00 
509.3 69.2810660 0.7332975 3.5296 0.00 0.00 
510.1 69.2916429 0.7305498 3.5296 0.00 0.00 
510.2 69.2919417 0.7306298 3.5296 0.00 0.00 
510.3 69.2810615 0.7333379 3.5296 0.00 0.00 
511.1 69.2917454 0.7304562 3.5296 0.00 0.00 
511.2 69.2919117 0.7304428 3.5296 0.00 0.00 
511.3 69.2810569 0.7333520 3.5296 0.00 0.00 
A1.1  69.2918525 0.7297251 3.2600 0.15 0.13 
A1.2  69.2922417 0.7300867 3.2600 0.15 0.13 
A2.1  69.2918912 0.7293545 3.2600 0.15 0.13 
A2.2  69.2923629 0.7297084 3.2600 0.15 0.13 
A3.1  69.2918321 0.7293301 3.2600 0.15 0.13 
A3.2  69.2924096 0.7297634 3.2600 0.15 0.13 
A4.1  69.2921342 0.7293573 3.2600 0.15 0.13 
A4.2  69.2922154 0.7294140 3.2600 0.15 0.13 
A5.1  69.2921204 0.7289892 3.2600 0.15 0.13 
A5.2  69.2922346 0.7290551 3.2600 0.15 0.13 
6.1   69.2904016 0.7367527 3.2612 0.00 0.00 
6.2   69.2859851 0.7363052 3.2612 0.00 0.00 
6.3   69.2966834 0.7325830 3.2612 0.00 0.00 
7.1   69.2912758 0.7364658 5.2013 0.00 0.00 
7.2   69.2843671 0.7356778 5.2013 0.00 0.00 
7.3   69.2966676 0.7323205 5.2013 0.00 0.00 
8.1   69.2932769 0.7324432 3.5343 0.00 0.00 
8.2   69.2934904 0.7320366 3.5343 0.00 0.00 
8.3   69.2818511 0.7337735 3.5343 0.00 0.00 
9.1   69.2875490 0.7343180 3.5691 0.00 0.00 
9.2   69.2856860 0.7333683 3.5691 0.00 0.00 
10.1  69.2862133 0.7306852 6.0196 0.00 0.00 
10.2  69.2862703 0.7305198 6.0196 0.00 0.00 
10.3  69.2881410 0.7318643 6.0196 0.00 0.00 
10.4  69.2880500 0.7325103 6.0196 0.00 0.00 
11.1  69.2870991 0.7288932 0.9011 0.00 0.00 
11.2  69.2870064 0.7289763 0.9011 0.00 0.00 
11.3  69.2933612 0.7282151 0.9011 0.00 0.00 
12.1  69.2904037 0.7353949 4.7668 0.00 0.00 
12.2  69.2838563 0.7336178 4.7668 0.00 0.00 
12.3  69.2966282 0.7302975 4.7668 0.00 0.00 
12.4  69.2888807 0.7290354 4.7668 0.00 0.00 
13.1  69.2858521 0.7260117 6.4425 0.00 0.00 
13.2  69.2846311 0.7266802 6.4425 0.00 0.00 
14.1  69.2905933 0.7344220 5.2700 0.51 0.20 
14.2  69.2830980 0.7325626 5.2700 0.51 0.20 
14.3  69.2887316 0.7278313 5.2700 0.51 0.20 
14.4  69.2960696 0.7292678 5.2700 0.51 0.20 
15.1  69.2907126 0.7301192 3.3010 0.00 0.00 
15.2  69.2908530 0.7294186 3.3010 0.00 0.00 
15.3  69.2814958 0.7334885 3.3010 0.00 0.00 
151.1 69.2907139 0.7299420 3.3010 0.00 0.00 
151.2 69.2907889 0.7295536 3.3010 0.00 0.00 
151.3 69.2815084 0.7335177 3.3010 0.00 0.00 
16.1  69.2925769 0.7316756 3.4300 0.12 0.11 
16.2  69.2929899 0.7305170 3.4300 0.12 0.11 
161.1 69.2927036 0.7316061 3.4300 0.12 0.11 
161.2 69.2930281 0.7306983 3.4300 0.12 0.11 
17.1  69.2940696 0.7318230 3.5230 0.00 0.00 
17.2  69.2940987 0.7311389 3.5230 0.00 0.00 
17.3  69.2944111 0.7308412 3.5230 0.00 0.00 
17.4  69.2947006 0.7313810 3.5230 0.00 0.00 
17.5  69.2929365 0.7335213 3.5230 0.00 0.00 
17.6  69.2821882 0.7338878 3.5230 0.00 0.00 
171.1 69.2940983 0.7318621 3.5230 0.00 0.00 
171.2 69.2941329 0.7311267 3.5230 0.00 0.00 
171.3 69.2944832 0.7308625 3.5230 0.00 0.00 
171.4 69.2947259 0.7313580 3.5230 0.00 0.00 
171.5 69.2929510 0.7335567 3.5230 0.00 0.00 
171.6 69.2822080 0.7339172 3.5230 0.00 0.00 
18.1  69.2823518 0.7303166 4.4100 0.22 0.27 
18.2  69.2888984 0.7259664 4.4100 0.22 0.27 
18.3  69.2943452 0.7265618 4.4100 0.22 0.27 
19.1  69.2836344 0.7268026 2.7800 0.06 0.07 
19.2  69.2871632 0.7249095 2.7800 0.06 0.07 
19.3  69.2927882 0.7241831 2.7800 0.06 0.07 
20.1  69.2954973 0.7353684 2.9100 0.07 0.06 
20.2  69.2923308 0.7373171 2.9100 0.07 0.06 
20.3  69.2867195 0.7378369 2.9100 0.07 0.06 
c21.1 69.2947532 0.7367870 0.0000 0.00 0.00 
c21.2 69.2939598 0.7372760 0.0000 0.00 0.00 
22.1  69.2920713 0.7345944 2.5200 0.07 0.07 
22.2  69.2833012 0.7339905 2.5200 0.07 0.07 
22.3  69.2951785 0.7314123 2.5200 0.07 0.07 
23.1  69.2841761 0.7298434 4.9900 0.28 0.30 
23.2  69.2866193 0.7274728 4.9900 0.28 0.30 
23.3  69.2964484 0.7272311 4.9900 0.28 0.30 
24.1  69.2849799 0.7296465 1.4900 0.03 0.03 
24.2  69.2873649 0.7276713 1.4900 0.03 0.03 
24.3  69.2946704 0.7276531 1.4900 0.03 0.03 
25.1  69.2917116 0.7340459 3.2800 0.10 0.10 
25.2  69.2949307 0.7300912 3.2800 0.10 0.10 
25.3  69.2897141 0.7284440 3.2800 0.10 0.10 
25.4  69.2826232 0.7331946 3.2800 0.10 0.10 
26.1  69.2837315 0.7285824 4.4900 0.18 0.14 
26.2  69.2866092 0.7263446 4.4900 0.18 0.14 
26.3  69.2953962 0.7259956 4.4900 0.18 0.14 



==> anc/Table4_Magnifications.dat <==
Title: Resolving 3 Exotic Hyperbolic-Umbilic Lensing Configurations in the ‘Cosmic Mantis’: An Exploration of RXJ0437.1+0043 with JWST
Authors: Cerny et al.
Table: 4
================================================================================
Byte-by-byte Description of file: Table4_Magnifications.dat
--------------------------------------------------------------------------------
   Bytes Format Units Label          Explanations
--------------------------------------------------------------------------------
   1-  5 A5     ---     Clump          I.D. of the clump
   7- 16 F10.7  ---     RA[J2000]      Right ascension positional coordinate
  18- 26 F9.7   ---     Dec.[J2000]    Declension positional coordinate
  28- 39 F12.7  ---     Magnification  Magnification of the arc at its source redshift, calculated from the best-fit lens model (S1: z=2.9732; S2: z=1.972; S5: z=3.5296).
  41- 55 F15.10 ---     MagErrorUpper  Upper 68% confidence interval error on the magnification
  57- 70 F14.9  ---     MagErrorLower  Lower 68% confidence interval error on the magnification
--------------------------------------------------------------------------------
Note (1):   Arcs located next to the critical curve have unconstrained magnification errors, which are represented by a '...'.
--------------------------------------------------------------------------------
101.1 69.2875400 0.7330445   21.4738620    0.3746910000    0.501503000 
101.2 69.2864037 0.7323356   23.2521820    0.5179176300    1.056480400 
101.3 69.2876446 0.7302731   14.4367070    0.5763836000    0.118465420 
101.4 69.2883279 0.7309573    6.4246883    0.0188093190    0.280139450 
102.1 69.2875367 0.7329962   22.2238310    0.3169670000    0.610794070 
102.2 69.2864267 0.7322834   24.4601400    0.2976532000    1.366769800 
102.3 69.2876133 0.7302965   14.9647150    0.5113992700    0.198005680 
102.4 69.2883075 0.7309837    7.5502040    0.1432147000    0.186652180 
103.1 69.2875888 0.7330362   20.1242400    0.2440242800    0.527984600 
103.2 69.2863729 0.7322770   22.2427920    0.3933925600    1.055025100 
103.3 69.2876029 0.7302495   13.8151490    0.4407196000    0.177186970 
103.4 69.2883342 0.7309898    7.1217980    0.0258307460    0.314296250 
104.1 69.2875950 0.7329976   20.6555040    0.5376549000    0.234073640 
104.2 69.2863862 0.7322223   22.8310850    0.4065170300    1.095501000 
104.3 69.2875621 0.7302492   13.9665340    0.5121164300    0.093338970 
104.4 69.2883208 0.7310337    8.2588860    0.0525980000    0.307884220 
104.5 69.2977755 0.7292629    2.5900390    0.0201962000    0.040109396 
105.1 69.2875729 0.7329137   22.4239770    0.4188919000    0.480270400 
105.2 69.2864408 0.7321609   25.4248620    0.1975822400    1.533544500 
105.3 69.2875179 0.7303020   15.4099280    0.6922636000    0.016021729 
105.4 69.2882862 0.7310798    9.9395510    0.0118665695    0.454384800 
105.5 69.2977945 0.7292396    2.5824296    0.0203568940    0.039602995 
106.1 69.2875758 0.7328626   23.3686800    0.5027771000    0.439384460 
106.2 69.2864662 0.7321076   26.3882700    0.4316730500    1.410284000 
106.3 69.2874808 0.7303292   16.1766510    0.6477289000    0.050878525 
106.4 69.2882604 0.7311159   10.8870360    0.2431821800    0.300206180 
106.5 69.2978042 0.7292192    2.5768206    0.0207178600    0.038998365 
107.1 69.2876288 0.7329098   20.7452750    0.2120113400    0.546052930 
107.2 69.2864025 0.7320926   23.8777830    0.2364711800    1.336259800 
107.3 69.2874733 0.7302678   14.5940770    0.4993791600    0.087024690 
107.4 69.2883058 0.7311253    9.9799070    0.1187696460    0.352385520 
107.5 69.2977860 0.7292186    2.5872235    0.0166792870    0.043330430 
108.1 69.2876150 0.7328812   21.6528850    0.4018421200    0.406814580 
108.2 69.2864317 0.7320790   25.0460010    0.4918327300    1.216480300 
108.3 69.2874625 0.7302931   15.2916110    0.5087004000    0.119167330 
108.4 69.2882808 0.7311431   10.7374310    0.2887706800    0.237773900 
109.1 69.2876583 0.7328715   20.7520370    0.3050918600    0.444614400 
109.2 69.2864029 0.7320028   24.2609350    0.2290325200    1.369009000 
109.3 69.2874133 0.7302698   15.1396840    0.5695734000    0.022419930 
109.4 69.2882899 0.7311977   11.3114590    0.0565929400    0.470913900 
110.1 69.2876079 0.7327909   23.6294080    0.4871921500    0.435106280 
110.2 69.2864862 0.7319895   28.1845950    0.3014660000    1.685483900 
110.3 69.2874083 0.7303587   17.2289600    0.5448437000    0.177965160 
110.4 69.2882408 0.7312062   12.7534530    0.0853128400    0.530418400 
111.1 69.2875575 0.7327165   27.0841500    0.3945236200    0.781431200 
111.2 69.2865592 0.7319837   31.9377270    0.7019901000    1.693016000 
111.3 69.2873992 0.7304437   20.0332450    0.9561996500    0.075019840 
111.4 69.2881875 0.7312370   14.8701210    0.3581524000    0.404335980 
112.1 69.2876579 0.7328006   21.8673320    0.2064399700    0.617103600 
112.2 69.2864396 0.7319534   26.1884560    0.3684234600    1.421480200 
112.3 69.2873754 0.7303115   16.2403430    0.6132431000    0.020549774 
112.4 69.2882837 0.7312395   11.6761100    0.1765899700    0.369842530 
113.1 69.2876267 0.7327548   23.4302460    0.1938457500    0.720203400 
113.2 69.2864896 0.7319353   28.6275060    0.2926788300    1.726238300 
113.3 69.2873658 0.7303756   17.8972990    0.5857754000    0.148691180 
113.4 69.2882404 0.7312487   13.3270540    0.0515718460    0.591004400 
113.5 69.2978154 0.7291654    2.5734220    0.0175476070    0.041859390 
114.1 69.2878171 0.7329520   16.6080100    0.3151569400    0.193525310 
114.2 69.2862338 0.7318942   19.4367560    0.2392158500    0.898042700 
114.3 69.2873404 0.7301084   12.5818000    0.4297952700    0.009622574 
114.4 69.2884046 0.7312576    9.0352190    0.0543193800    0.346673000 
115.1 69.2875900 0.7326465   27.6151500    0.3876037600    0.783187870 
115.2 69.2865700 0.7318798   33.5710950    0.9486809000    1.596357300 
115.3 69.2873342 0.7304695   21.5074080    0.8988151600    0.026132584 
115.4 69.2881683 0.7313037   16.5952900    0.4895515400    0.392904280 
116.1 69.2877025 0.7327306   21.9936470    0.3044643400    0.497106550 
116.2 69.2864454 0.7318073   27.3633730    0.2344570200    1.640625000 
116.3 69.2872822 0.7303435   17.8205680    0.6455803000    0.038778305 
116.4 69.2882542 0.7313303   13.6924720    0.1626281700    0.511125560 
116.5 69.2978061 0.7291336    2.5722570    0.0209970470    0.038509846 
117.1 69.2877396 0.7327712   20.3750930    0.2833080300    0.419401170 
117.2 69.2863933 0.7317956   25.3421650    0.3162136000    1.374689100 
117.3 69.2872721 0.7302895   16.6960560    0.7317753000    0.130661010 
117.4 69.2882900 0.7313348   12.7496410    0.0401735300    0.639351840 
117.5 69.2977898 0.7291333    2.5780265    0.0208771230    0.038889647 
118.1 69.2877871 0.7327659   19.6084670    0.2692375200    0.381183620 
118.2 69.2863571 0.7317584   23.9109120    0.3988456700    1.167364100 
118.3 69.2872458 0.7302531   16.0569690    0.5067005000    0.051074980 
118.4 69.2883158 0.7313509   12.0010250    0.1487531700    0.418832780 
118.5 69.2977801 0.7291151    2.5832880    0.0186886790    0.041217090 
119.1 69.2877892 0.7327298   20.1346320    0.2288856500    0.434085850 
119.2 69.2863750 0.7317126   25.1695480    0.3452739700    1.325305900 
119.3 69.2872117 0.7302801   17.0211490    0.4437561000    0.143844600 
119.4 69.2883025 0.7313851   12.8130370    0.1519422500    0.470466600 
119.5 69.2977860 0.7291026    2.5798373    0.0209615230    0.038886786 
120.1 69.2877379 0.7326526   22.6400800    0.1525116000    0.616888050 
120.2 69.2864654 0.7317051   29.1777110    0.5507240000    1.504295300 
120.3 69.2872163 0.7303867   19.8403280    0.6515426600    0.084449770 
120.4 69.2882279 0.7314037   15.5872810    0.2153883000    0.580132500 
120.5 69.2978124 0.7290990    2.5711700    0.0180680750    0.041247130 
121.1 69.2877638 0.7326342   22.6220950    0.2681751300    0.464685440 
121.2 69.2864558 0.7316551   29.5923710    0.3104133600    1.734941500 
121.3 69.2871867 0.7303820   20.2902410    0.6911049000    0.025703430 
121.4 69.2882325 0.7314373   15.9021300    0.2636413600    0.545846940 
121.5 69.2978097 0.7290857    2.5706573    0.0181999200    0.041094780 
122.1 69.2878571 0.7326534   20.3357320    0.1513156900    0.531806950 
122.2 69.2863642 0.7315440   26.6517180    0.2633705000    1.485107400 
122.3 69.2871108 0.7302998   19.0692020    0.6722393000    0.092426300 
122.4 69.2882867 0.7314956   14.9770240    0.0014991760    0.722423550 
122.5 69.2977815 0.7290598    2.5812886    0.0188004970    0.041003466 
123.1 69.2879146 0.7325942   20.8301640    0.2822151200    0.384939200 
123.2 69.2863808 0.7314459   28.6413940    0.3469677000    1.593671800 
123.3 69.2870263 0.7303206   21.2737940    0.6790905000    0.016176224 
123.4 69.2882658 0.7315803   16.9766540    0.2113571200    0.681594850 
123.5 69.2977753 0.7290255    2.5804214    0.0208134650    0.039032460 
124.1 69.2880317 0.7326034   19.0372620    0.1476574000    0.516641600 
124.2 69.2862800 0.7313065   26.0320740    0.5579948400    1.167388900 
124.3 69.2869542 0.7302242   20.3212850    0.7969742000    0.155000690 
124.4 69.2883383 0.7316384   15.5006440    0.1691446300    0.636651040 
201.1 69.2921410 0.7315760   32.0310060    6.0462190000    5.039192000 
201.2 69.2908040 0.7305250   16.2251340    6.2317430000    6.704967000 
201.3 69.2909930 0.7295740   26.9052280    4.2510800000    7.679565000 
201.4 69.2925670 0.7305570   37.8851470    ...             ...         
202.1 69.2920310 0.7315010   31.4968400    3.9067440000    2.868172000 
202.2 69.2908500 0.7306100   16.1915000    5.9350760000    6.425807000 
202.3 69.2911300 0.7295530   28.3933620    1.3734860000    3.964128000 
202.4 69.2924660 0.7304030   39.6202350    ...             ...         
202.5 69.2821830 0.7329850    2.8448180    0.2472180000    0.163002000 
203.1 69.2920310 0.7314510   34.2303470    4.6515240000    3.502193000 
203.2 69.2908810 0.7306000   17.7968460    6.7834260000    7.311316000 
203.3 69.2911550 0.7295930   31.6023650    2.1146260000    5.361090000 
203.4 69.2924240 0.7304230   45.0670700    ...             ...         
203.5 69.2821520 0.7330050    2.8321100    0.2445320000    0.160657000 
204.1 69.2920250 0.7313980   36.7674260    4.5761410000    3.236969000 
204.2 69.2909100 0.7305900   19.9068300    7.9512960000    8.523994000 
204.3 69.2911800 0.7296330   34.6482580    2.8777200000    6.752239000 
204.4 69.2923830 0.7304320   49.9326550    ...             ...         
204.5 69.2821190 0.7330260    2.8198260    0.2405010000    0.156673000 
205.1 69.2922700 0.7313200   66.6653370   25.3644940000   22.983833000 
205.2 69.2908530 0.7303140   30.1307770   14.3035260000   15.273054000 
205.3 69.2909700 0.7298160   54.6455650    ...             ...         
205.4 69.2924750 0.7308060   73.9137120    ...             ...         
206.1 69.2921620 0.7311500   83.5091020   30.8202820000   27.483360000 
206.2 69.2909640 0.7303840   33.9116780   15.8210490000   16.849030000 
206.3 69.2911130 0.7298730   68.6974260    ...             ...          
206.4 69.2923140 0.7307100  108.7155760    ...             ...         
207.1 69.2922380 0.7311030  135.5413360   74.0476990000   68.548492000 
207.2 69.2909590 0.7302540   50.8051110   27.3362270000   29.044756000 
207.3 69.2910390 0.7299850  172.1827240    ...             ...          
207.4 69.2923390 0.7308100  142.6656650    ...             ...          
208.1 69.2922660 0.7310440  240.9022830  165.8536680000   157.03457600 
208.2 69.2909680 0.7301980   72.0004120   43.7890550000   46.172298000 
208.3 69.2910060 0.7300320 1321.4613040    ...             ...          
208.4 69.2923260 0.7308690  215.0333100    ...             ...          
501.1 69.2914312 0.7310537   79.1064500   73.2076340000   40.290930000 
501.2 69.2916650 0.7312201   76.1554640   15.0830990000    9.417755000 
501.3 69.2811240 0.7331590    2.7371710    0.0449273600    0.121092560 
502.1 69.2914588 0.7308956   63.9262050   28.4617420000   17.442417000 
502.2 69.2917813 0.7311009   82.1808200   11.4851000000    5.781570400 
502.3 69.2811000 0.7332257    2.7301886    0.0481963160    0.124341250 
503.1 69.2914942 0.7308978   78.5567250   50.1642840000   31.166832000 
503.2 69.2917646 0.7310712  101.2829200   21.8929060000   14.664482000 
503.3 69.2810955 0.7332297    2.7293346    0.0479311940    0.124070406 
504.1 69.2915537 0.7308617  116.2431300  111.2616400000   63.878082000 
504.2 69.2917467 0.7309806  167.8829800   49.2513120000   33.836990000 
504.3 69.2810837 0.7332505    2.7240180    0.0463662150    0.122493744 
505.1 69.2914971 0.7308212   70.2571400   37.1757500000   24.446213000 
505.2 69.2918350 0.7310267   92.2511300   12.7499695000    6.661735500 
505.3 69.2810888 0.7332570    2.7247584    0.0465953350    0.122735500 
506.1 69.2915700 0.7308140  117.4036000   96.9256500000   56.888970000 
506.2 69.2917721 0.7309445  177.6068900   47.8182370000   30.906677000 
506.3 69.2810785 0.7332663    2.7205270    0.0447456840    0.120867490 
507.1 69.2915154 0.7307756   73.0288500   38.0163270000   25.222740000 
507.2 69.2918479 0.7309801  103.0717700   13.3114700000    6.103462000 
507.3 69.2810832 0.7332718    2.7244356    0.0472333430    0.123405220 
508.1 69.2916096 0.7308015  159.3363500  228.6559000000  124.136120000 
508.2 69.2917650 0.7309020  222.8364700   65.2145200000   41.694810000 
508.3 69.2810739 0.7332754    2.7196840    0.0457658770    0.121882680 
509.1 69.2916621 0.7307378  240.9543800    ...             ...          
509.2 69.2917883 0.7308106  391.9284000  166.0257700000  124.468475000 
509.3 69.2810660 0.7332975    2.7183065    0.0464742200    0.122608185 
510.1 69.2916429 0.7305498  160.7011400  124.6458740000   78.755430000 
510.2 69.2919417 0.7306298  336.7818600   32.2914120000   18.430481000 
510.3 69.2810615 0.7333379    2.7144134    0.0448083880    0.121427774 
511.1 69.2917454 0.7304562  440.6797200    ...             ...         
511.2 69.2919117 0.7304428 1246.1152000  118.6276860000  124.360840000 
511.3 69.2810569 0.7333520    2.7133632    0.0454835900    0.122333530 


